Analytic double-soft integrated subtraction terms for two massive emitters in a back-to-back kinematics

We consider the double-soft limit of QCD amplitudes with two massive quarks in a back-to-back kinematics accompanied by two soft partons. We integrate analytically the respective double-soft eikonal functions over the phase space of the two soft partons. Within the context of the nested soft-collinear subtraction scheme, our results may serve as one of the integrated subtraction terms needed for the analytic and fully-differential description of next-to-next-to-leading order (NNLO) QCD corrections to colour-singlet decay into massive partons or to heavy-quark pair production.

==> anc/results.m <==
(********************************************************************************)
(*                                                                              *)
(*  Ancillary file for the article                                              *)
(*                                                                              *)
(*  "Analytic double-soft integrated subtraction terms                          *)
(*   for two massive emitters in a back-to-back kinematics"                     *)
(*                                                                              *)
(*  by Wojciech Bizoń and Maximilian Delto                                      *)
(*  TTP20-014, P3H-20-011                                                       *)
(*                                                                              *)
(*  Below, we provide the functions                                             *)
(*     (1)  f[gg,AA]                                                            *)
(*     (2)  f[gg,AB]                                                            *)
(*     (3)  f[qq,AA]                                                            *)
(*     (4)  f[qq,AB]                                                            *)
(*  defined in Eq.(4.1) of the paper.                                           *)
(*                                                                              *)
(*  The results are reported as Mathematica replacement rules.                  *)
(*  In these expressions, G[w_1,...,w_n,b] denote Goncharov Polylogarithms.     *)
(*                                                                              *)
(********************************************************************************)
{
f[gg,AA]->(
  -3+(-1+2*ep)/(8*ep^3)+(1-4*Log[2])/(2*ep)+12*Log[2]-
  2*Zeta[2]-((2+b+8*b*Log[2])*G[-1,b])/(2*b^2)+((-2+b+8*b*Log[2])*G[1,b])/
  (2*b^2)+((3+b)*G[-1,1,b])/(2*b)+((3-4*b)*G[0,-1,b])/(2*b)-
  ((3+4*b)*G[0,1,b])/(2*b)+
  ((-1+3*ep)*G[-1,b]+(1-3*ep)*G[1,b]+
  2*ep*(-G[0,-1,b]+G[0,1,b]))/(4*b*ep^2)+
  ((-3+b)*G[1,-1,b])/(2*b)+(3*(G[-1,-1,b]+G[1,1,b]))/2+
  ((1-3*b)*(-G[-1,-1,-1,b]+G[-1,-1,1,b]))/(4*b)+
  ((1-2*b)*(G[0,-1,-1,b]-G[0,-1,1,b]))/(2*b)+
  (-2*G[0,0,-1,b]+2*G[0,0,1,b])/(2*b)+
  ((1+2*b)*(G[0,1,-1,b]-G[0,1,1,b]))/(2*b)+
  ((-1+b)*(-G[-1,-1,b]+G[-1,1,b]+
  ep*(-2*G[-1,0,-1,b]+2*G[-1,0,1,b]+G[1,-1,-1,b]-
  G[1,-1,1,b])))/(4*b*ep)+
  ((1+b)*(G[1,-1,b]-G[1,1,b]+ep*(-G[-1,1,-1,b]+
  G[-1,1,1,b]+2*G[1,0,-1,b]-2*G[1,0,1,b])))/(4*b*ep)+
  ((1+3*b)*(-G[1,1,-1,b]+G[1,1,1,b]))/(4*b)
 ),
f[gg,AB]->(
  3/(8*ep^3)-4/(3*ep^2)+(-13+15*Log[2])/(9*ep)+
  (1787-1740*Log[2]+180*Zeta[2])/108+
  ((-216+b*(-2573+3108*Log[2]+b*(-198+b*(-1769+2388*Log[2]-396*Zeta[2]))-
  396*Zeta[2]))*G[-1,b])/(216*b^2)+((31+13*b^2)*(G[-1,b]-G[1,b]))/
  (24*b*ep^2)+
  ((-216+b*(2573-3108*Log[2]+396*Zeta[2]+
  b*(-198+b*(1769-2388*Log[2]+396*Zeta[2]))))*G[1,b])/(216*b^2)+
  ((25+66*Log[2]+b^2*(-62+66*Log[2]))*(-G[-1,b]+G[1,b]))/(36*b*ep)+
  ((-1+b)*(1+b)^2*(3+b)*(-2*G[-3,-1,b]+G[-3,1,b]))/(4*b^2)+
  ((9*(-29+8*Log[2])+b*(-220+96*Log[2]+b*(216+92*b-9*b^2+
  24*(-9+b)*Log[2])))*G[-1,-1,b])/(36*b^2)+
  ((24+b*(2+b*(9+b*(-1+12*b))))*(G[-1,-1,b]-G[-1,1,b]))/
  (12*b^2*ep)+((234+43*b-258*b^2+13*b^3+18*b^4-
  24*(3+b*(4+(-9+b)*b))*Log[2])*G[-1,1,b])/(36*b^2)+
  ((47+60*b+209*b^2-192*(1+b^2)*Log[2])*G[0,-1,b])/(36*b)+
  ((-47+60*b-209*b^2+192*(1+b^2)*Log[2])*G[0,1,b])/(36*b)+
  ((234-72*Log[2]+b*(-43+96*Log[2]+b*(-258-13*b+18*b^2+
  24*(9+b)*Log[2])))*G[1,-1,b])/(36*b^2)+
  ((9*(-29+8*Log[2])+b*(220+216*b-92*b^2-9*b^3-
  24*(4+b*(9+b))*Log[2]))*G[1,1,b])/(36*b^2)+
  ((24+b*(-2+b*(9+b+12*b^2)))*(-G[1,-1,b]+G[1,1,b]))/
  (12*b^2*ep)+((-3+b)*(-1+b)^2*(1+b)*(G[3,-1,b]-2*G[3,1,b]))/
  (4*b^2)+((1+b)^2*(-1+2*b)*(-2*G[-1,-3,-1,b]+G[-1,-3,1,b]))/
  (2*b^2)+((-18*(108+b*(73+b*(3-2*b+48*b^2)))+
  216*(1+b)^2*(1+b^2)*Log[2])*G[-1,-1,-1,b])/(216*b^2)+
  ((1+b^2)*(1+b+b^2)*(G[-1,-1,-1,b]-G[-1,-1,1,b]))/(b^2*ep)+
  ((84+91*b+75*b^2+28*b^3+48*b^4-12*(1+b)^2*(1+b^2)*Log[2])*
  G[-1,-1,1,b])/(12*b^2)-
  ((2*(-5+Log[2])+b*(3+b*(-11+2*b*(2+b*(-3+Log[2]))+4*Log[2])))*
  G[-1,0,-1,b])/(2*b^2)+
  ((-30-b*(13+b*(33+2*b*(5+9*b)))+6*(1+b^2)^2*Log[2])*
  G[-1,0,1,b])/(6*b^2)+
  ((24+97*b-75*b^2+40*b^3+12*(-1+b)^2*(1+b^2)*Log[2])*
  G[-1,1,-1,b])/(12*b^2)-
  ((6+77*b-21*b^2+8*b^3+12*(-1+b)^2*(1+b^2)*Log[2])*G[-1,1,1,b])/
  (12*b^2)+((48+b*(7+2*b*(9+2*b*(1+6*b))))*G[0,-1,-1,b])/
  (6*b^2)-((16+b*(-1+2*b*(3+b*(-1+4*b))))*G[0,-1,1,b])/
  (2*b^2)+((13+4*b^2)*(G[0,-1,b]-G[0,1,b]+2*ep*G[0,0,-1,b]-
  2*ep*G[0,0,1,b]))/(6*b*ep)-
  ((16+b+2*b^2*(3+b+4*b^2))*G[0,1,-1,b])/(2*b^2)+
  ((48+b*(-7+2*b*(9+2*b*(-1+6*b))))*G[0,1,1,b])/(6*b^2)+
  ((-1+b^2)*(G[-1,3,-1,b]-2*G[-1,3,1,b]+2*G[1,-3,-1,b]-
  G[1,-3,1,b]))/(2*b)+
  ((-6+77*b+21*b^2+8*b^3-12*(1+b)^2*(1+b^2)*Log[2])*
  G[1,-1,-1,b])/(12*b^2)-
  ((b+b^3)*(G[-1,1,-1,b]-G[-1,1,1,b]+G[0,0,-1,b]-
  G[0,0,1,b]+G[1,-1,-1,b]-G[1,-1,1,b]))/(b^2*ep)+
  ((24-97*b-75*b^2-40*b^3+12*(1+b)^2*(1+b^2)*Log[2])*
  G[1,-1,1,b])/(12*b^2)+
  ((6*(-5+Log[2])+b*(13+b*(-33+2*b*(5+3*b*(-3+Log[2]))+12*Log[2])))*
  G[1,0,-1,b])/(6*b^2)+
  ((10+3*b+11*b^2+4*b^3+6*b^4-2*(1+b^2)^2*Log[2])*G[1,0,1,b])/
  (2*b^2)+((84-91*b+75*b^2-28*b^3+48*b^4-
  12*(-1+b)^2*(1+b^2)*Log[2])*G[1,1,-1,b])/(12*b^2)+
  ((-18*(108+b*(-73+b*(3+2*b+48*b^2)))+216*(-1+b)^2*(1+b^2)*
  Log[2])*G[1,1,1,b])/(216*b^2)+
  ((1+(-1+b)*b)*(1+b^2)*(-G[1,1,-1,b]+G[1,1,1,b]))/(b^2*ep)-
  ((-1+b)^2*(1+2*b)*(G[1,3,-1,b]-2*G[1,3,1,b]))/(2*b^2)-
  ((1+b^2)*(7+b*(10+7*b))*G[-1,-1,-1,-1,b])/(2*b^2)+
  ((1+b^2)*(5+b*(6+5*b))*G[-1,-1,-1,1,b])/(2*b^2)+
  ((1+b^2)*(5+b*(4+5*b))*(G[-1,-1,0,-1,b]-G[-1,-1,0,1,b]))/
  (2*b^2)+((1+b^2)*(7+b*(8+7*b))*G[-1,0,-1,-1,b])/(2*b^2)-
  ((1+b^2)*(5+b*(8+5*b))*G[-1,0,-1,1,b])/(2*b^2)-
  ((1+b^2)*(3+b*(8+3*b))*G[-1,0,1,-1,b])/(2*b^2)+
  ((1+b^2)*(1+b*(8+b))*G[-1,0,1,1,b])/(2*b^2)+
  ((1+b^2)*(1+b*(4+b))*(-G[-1,1,0,-1,b]+G[-1,1,0,1,b]))/
  (2*b^2)+(3*(1+b)^2*(1+b^2)*G[-1,1,1,-1,b])/(2*b^2)-
  ((1+b^2)*(1+b*(10+b))*G[-1,1,1,1,b])/(2*b^2)+
  (2*(1+b^2)*(2+b+2*b^2)*(G[0,-1,-1,-1,b]-G[0,-1,-1,1,b]))/
  b^2+((1+b^2)^2*(4*(G[0,0,-1,1,b]+G[0,0,1,-1,b])-
  4*(G[0,0,-1,-1,b]+G[0,0,1,1,b])))/b^2+
  (3*(1+b^2)^2*(2*(G[0,-1,0,1,b]+G[0,1,0,-1,b])-
  2*(G[0,-1,0,-1,b]+G[0,1,0,1,b])))/(2*b^2)+
  (2*(1+b^2)*(2+b*(-1+2*b))*(-G[0,1,1,-1,b]+G[0,1,1,1,b]))/
  b^2+((1+b)^2*(1+b^2)*(2*G[-1,-1,-3,-1,b]-
  G[-1,-1,-3,1,b]-2*G[1,-1,-3,-1,b]+G[1,-1,-3,1,b]))/
  (4*b^2)-((1+(-10+b)*b)*(1+b^2)*G[1,-1,-1,-1,b])/(2*b^2)+
  (3*(-1+b)^2*(1+b^2)*G[1,-1,-1,1,b])/(2*b^2)+
  ((1+(-4+b)*b)*(1+b^2)*(G[1,-1,0,-1,b]-G[1,-1,0,1,b]))/
  (2*b^2)+((1+b^2)*(3+b*(-2+3*b))*(G[-1,-1,1,1,b]-
  G[1,-1,1,1,b]))/(4*b^2)+
  ((1+(-8+b)*b)*(1+b^2)*G[1,0,-1,-1,b])/(2*b^2)-
  ((1+b^2)*(3+b*(-8+3*b))*G[1,0,-1,1,b])/(2*b^2)+
  ((1+b^2)^2*(-G[-1,-1,b]+G[-1,1,b]+G[1,-1,b]-G[1,1,b]-
  3*ep*G[-1,0,-1,b]+3*ep*G[-1,0,1,b]-4*ep*G[0,-1,-1,b]+
  4*ep*G[0,-1,1,b]+4*ep*G[0,1,-1,b]-4*ep*G[0,1,1,b]+
  3*ep*G[1,0,-1,b]-3*ep*G[1,0,1,b]-6*ep^2*G[-1,0,0,-1,b]+
  6*ep^2*G[-1,0,0,1,b]+6*ep^2*G[1,0,0,-1,b]-
  6*ep^2*G[1,0,0,1,b]))/(4*b^2*ep^2)-
  ((1+b^2)*(5+b*(-8+5*b))*G[1,0,1,-1,b])/(2*b^2)+
  ((1+b^2)*(7+b*(-8+7*b))*G[1,0,1,1,b])/(2*b^2)+
  ((1+b^2)*(3+b*(2+3*b))*(-G[-1,1,-1,-1,b]+G[1,1,-1,-1,b]))/
  (4*b^2)+((b+b^3)*(-G[-1,b]+G[1,b]-
  2*ep*(G[0,-1,b]-G[0,1,b])+8*ep^3*(G[-1,-1,1,-1,b]+
  G[-1,1,-1,1,b]+G[0,-1,1,1,b]+G[0,0,0,1,b]+
  G[0,1,-1,1,b])-8*ep^3*(G[0,-1,1,-1,b]+G[0,0,0,-1,b]+
  G[0,1,-1,-1,b]+G[1,-1,1,-1,b]+G[1,1,-1,1,b])))/
  (4*b^2*ep^3)+((1+b^2)*(5+b*(-4+5*b))*(-G[1,1,0,-1,b]+
  G[1,1,0,1,b]))/(2*b^2)+((1+b^2)*(5+b*(-6+5*b))*
  G[1,1,1,-1,b])/(2*b^2)-((1+b^2)*(7+b*(-10+7*b))*
  G[1,1,1,1,b])/(2*b^2)+
  ((-1+b)^2*(1+b^2)*(G[-1,1,3,-1,b]-2*G[-1,1,3,1,b]-
  G[1,1,3,-1,b]+2*G[1,1,3,1,b]))/(4*b^2)
 ),
f[qq,AA]->(
  -6-1/(4*ep^2)+(3-2*Log[2])/(2*ep)+8*Log[2]-Zeta[2]+
  ((-11+8*Log[2])*(-G[-1,b]+G[1,b]))/(4*b)+G[-1,1,b]-
  ((1+2*b)*G[0,-1,b])/(2*b)+((1-2*b)*G[0,1,b])/(2*b)+
  G[1,-1,b]+(-G[-1,b]+G[1,b]+2*ep*(G[-1,-1,b]-G[1,1,b]))/(4*b*ep)
),
f[qq,AB]->(
  -1/(12*ep^2)+(17-12*Log[2])/(36*ep)+
  (-161+192*Log[2]-18*Zeta[2])/54+
  ((-115+168*Log[2]+b*(9+2*b*(-77+120*Log[2]-18*Zeta[2]))-36*Zeta[2])*G[-1,b])/
  (108*b)+((115-168*Log[2]+36*Zeta[2]+b*(9+b*(154-240*Log[2]+36*Zeta[2])))*
  G[1,b])/(108*b)+((23+6*b+17*b^2-12*(1+b^2)*Log[2])*G[-1,1,b])/
  (18*b)+((89-12*b+71*b^2-48*(1+b^2)*Log[2])*G[0,-1,b])/(36*b)+
  ((-89+48*Log[2]+b*(-12+b*(-71+48*Log[2])))*G[0,1,b])/(36*b)+
  ((-23+12*Log[2]+b*(6+b*(-17+12*Log[2])))*G[1,-1,b])/(18*b)+
  ((-43+24*Log[2]+b^2*(-37+24*Log[2]))*(-G[-1,b]+G[1,b]+
  2*ep*(G[-1,-1,b]-G[1,1,b])))/(72*b*ep)+
  ((b+b^3)*(-G[-1,b]+G[1,b]+2*ep*(G[-1,-1,b]-G[-1,1,b]+
  G[1,-1,b]-G[1,1,b]-4*ep*G[-1,0,1,b]+
  4*ep*G[0,-1,-1,b]-4*ep*G[0,0,-1,b]+4*ep*G[0,0,1,b]-
  4*ep*G[0,1,1,b]+4*ep*G[1,0,-1,b])))/(12*b^2*ep^2)-
  ((b+b^3)*(G[0,-1,b]-G[0,1,b]+
  ep*(G[-1,-1,-1,b]-G[-1,-1,1,b]-G[-1,1,-1,b]-
  G[-1,1,1,b]+G[1,-1,-1,b]+G[1,-1,1,b]+G[1,1,-1,b]-
  G[1,1,1,b])))/(3*b^2*ep)
 )
}

